Measurement of the Higgs boson mass and $e^+e^- \to ZH$ cross section using $Z \to \mu^+\mu^-$ and $Z \to e^+ e^-$ at the ILC

This paper presents a full simulation study of the measurement of the production cross section ($\sigma_{\mathrm{ZH}}$) of the Higgsstrahlung process $\mathrm{e^{+}e^{-}\rightarrow ZH}$ and the Higgs boson mass ($M_{\mathrm{H}}$) at the International Linear Collider (ILC), using events in which a Higgs boson recoils against a Z boson decaying into a pair of muons or electrons. The analysis is carried out for three center-of-mass energies $\sqrt{s}$ = 250, 350, and 500 GeV, and two beam polarizations $\mathrm{e_{L}^{-}e_{R}^{+}}$ and $\mathrm{e_{R}^{-}e_{L}^{+}}$, for which the polarizations of $\mathrm{e^{-}}$ and $\mathrm{e^{+}}$ are $\left(P\mathrm{e^{-}},P\mathrm{e^{+}}\right)$ =($-$80\%, +30\%) and (+80\%, $-$30\%), respectively. Assuming an integrated luminosity of 250 $\mathrm{fb^{-1}}$ for each beam polarization at $\sqrt{s}$ = 250 GeV, where the best lepton momentum resolution is obtainable, $\sigma_{\mathrm{ZH}}$ and $M_{\mathrm{H}}$ can be determined with a precision of 2.5\% and 37 MeV for $\mathrm{e_{L}^{-}e_{R}^{+}}$ and 2.9\% and 41 MeV for $\mathrm{e_{R}^{-}e_{L}^{+}}$, respectively. Regarding a 20 year ILC physics program, the expected precisions for the $\mathrm{HZZ}$ coupling and $M_{\mathrm{H}}$ are estimated to be 0.4\% and 14 MeV, respectively. The event selection is designed to optimize the precisions of $\sigma_{\mathrm{ZH}}$ and $M_{\mathrm{H}}$ while minimizing the bias on the measured $\sigma_{\mathrm{ZH}}$ due to discrepancy in signal efficiencies among Higgs decay modes. For the first time, model independence has been demonstrated to a sub-percent level for the $\sigma_{\mathrm{ZH}}$ measurement at each of the three center-of-mass energies. The results presented show the impact of center-of-mass energy and beam polarization on the evaluated precisons and serve as a benchmark for the planning of the ILC run scenario.

==> plots/MinvSpec.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 23 20:22:24 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(6.986302,-5.515306,171.3699,0.08734027);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h1 = new TH1D("h1","",100,30,150);
   h1->SetBinContent(18,0.0001245175);
   h1->SetBinContent(19,0.0003735525);
   h1->SetBinContent(20,0.0008716225);
   h1->SetBinContent(21,0.0009338812);
   h1->SetBinContent(22,0.0009338812);
   h1->SetBinContent(23,0.0008716225);
   h1->SetBinContent(24,0.0005603287);
   h1->SetBinContent(25,0.0005603287);
   h1->SetBinContent(26,0.001245175);
   h1->SetBinContent(27,0.0008716225);
   h1->SetBinContent(28,0.001245175);
   h1->SetBinContent(29,0.001245175);
   h1->SetBinContent(30,0.001307434);
   h1->SetBinContent(31,0.001307434);
   h1->SetBinContent(32,0.001743245);
   h1->SetBinContent(33,0.00199228);
   h1->SetBinContent(34,0.001680986);
   h1->SetBinContent(35,0.00249035);
   h1->SetBinContent(36,0.002739385);
   h1->SetBinContent(37,0.00298842);
   h1->SetBinContent(38,0.003112937);
   h1->SetBinContent(39,0.003860042);
   h1->SetBinContent(40,0.004046819);
   h1->SetBinContent(41,0.004544889);
   h1->SetBinContent(42,0.005354252);
   h1->SetBinContent(43,0.00597684);
   h1->SetBinContent(44,0.007844602);
   h1->SetBinContent(45,0.009587847);
   h1->SetBinContent(46,0.01413274);
   h1->SetBinContent(47,0.01880214);
   h1->SetBinContent(48,0.03088034);
   h1->SetBinContent(49,0.05011829);
   h1->SetBinContent(50,0.1035986);
   h1->SetBinContent(51,0.2262483);
   h1->SetBinContent(52,0.2299216);
   h1->SetBinContent(53,0.1093886);
   h1->SetBinContent(54,0.04899763);
   h1->SetBinContent(55,0.02726933);
   h1->SetBinContent(56,0.01805504);
   h1->SetBinContent(57,0.01301208);
   h1->SetBinContent(58,0.009214295);
   h1->SetBinContent(59,0.006163616);
   h1->SetBinContent(60,0.003922301);
   h1->SetBinContent(61,0.003424231);
   h1->SetBinContent(62,0.00249035);
   h1->SetBinContent(63,0.002428091);
   h1->SetBinContent(64,0.001680986);
   h1->SetBinContent(65,0.001867762);
   h1->SetBinContent(66,0.001245175);
   h1->SetBinContent(67,0.0006848462);
   h1->SetBinContent(68,0.001182916);
   h1->SetBinContent(69,0.001058399);
   h1->SetBinContent(70,0.0008093637);
   h1->SetBinContent(71,0.0005603287);
   h1->SetBinContent(72,0.00049807);
   h1->SetBinContent(73,0.0003735525);
   h1->SetBinContent(74,0.0003112937);
   h1->SetBinContent(75,0.0004358112);
   h1->SetBinContent(76,0.0004358112);
   h1->SetBinContent(77,0.000249035);
   h1->SetBinContent(78,6.225875e-05);
   h1->SetBinContent(84,6.225875e-05);
   h1->SetEntries(16062);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetTitle("M_{l^{+}l^{-}} (GeV/c^{2})");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.08);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1D *h2 = new TH1D("h2","",100,30,150);
   h2->SetBinContent(2,0.0001270487);
   h2->SetBinContent(4,0.000190573);
   h2->SetBinContent(5,0.0001270487);
   h2->SetBinContent(6,0.0001270487);
   h2->SetBinContent(7,0.0003176216);
   h2->SetBinContent(8,6.352433e-05);
   h2->SetBinContent(9,0.0002540973);
   h2->SetBinContent(10,0.0001270487);
   h2->SetBinContent(11,0.0004446703);
   h2->SetBinContent(12,0.0003176216);
   h2->SetBinContent(13,0.0003176216);
   h2->SetBinContent(14,0.0003176216);
   h2->SetBinContent(15,0.0003176216);
   h2->SetBinContent(16,0.0004446703);
   h2->SetBinContent(17,0.000190573);
   h2->SetBinContent(18,0.0005081946);
   h2->SetBinContent(19,0.0004446703);
   h2->SetBinContent(20,0.0005081946);
   h2->SetBinContent(21,0.0004446703);
   h2->SetBinContent(22,0.000571719);
   h2->SetBinContent(23,0.0008258163);
   h2->SetBinContent(24,0.0008893406);
   h2->SetBinContent(25,0.0008893406);
   h2->SetBinContent(26,0.0009528649);
   h2->SetBinContent(27,0.0006352433);
   h2->SetBinContent(28,0.0006352433);
   h2->SetBinContent(29,0.0006352433);
   h2->SetBinContent(30,0.001270487);
   h2->SetBinContent(31,0.001206962);
   h2->SetBinContent(32,0.001334011);
   h2->SetBinContent(33,0.001016389);
   h2->SetBinContent(34,0.00190573);
   h2->SetBinContent(35,0.001715157);
   h2->SetBinContent(36,0.001778681);
   h2->SetBinContent(37,0.001842206);
   h2->SetBinContent(38,0.002477449);
   h2->SetBinContent(39,0.002413925);
   h2->SetBinContent(40,0.002731546);
   h2->SetBinContent(41,0.003493838);
   h2->SetBinContent(42,0.004383179);
   h2->SetBinContent(43,0.00571719);
   h2->SetBinContent(44,0.007241774);
   h2->SetBinContent(45,0.009909795);
   h2->SetBinContent(46,0.01168848);
   h2->SetBinContent(47,0.01804091);
   h2->SetBinContent(48,0.02502859);
   h2->SetBinContent(49,0.0425613);
   h2->SetBinContent(50,0.07000381);
   h2->SetBinContent(51,0.1384195);
   h2->SetBinContent(52,0.193114);
   h2->SetBinContent(53,0.1507432);
   h2->SetBinContent(54,0.08391564);
   h2->SetBinContent(55,0.04732563);
   h2->SetBinContent(56,0.03277855);
   h2->SetBinContent(57,0.0216618);
   h2->SetBinContent(58,0.01537289);
   h2->SetBinContent(59,0.0120061);
   h2->SetBinContent(60,0.01060856);
   h2->SetBinContent(61,0.007686444);
   h2->SetBinContent(62,0.006034811);
   h2->SetBinContent(63,0.007368822);
   h2->SetBinContent(64,0.006543006);
   h2->SetBinContent(65,0.0047008);
   h2->SetBinContent(66,0.004129081);
   h2->SetBinContent(67,0.003557362);
   h2->SetBinContent(68,0.003303265);
   h2->SetBinContent(69,0.0023504);
   h2->SetBinContent(70,0.002731546);
   h2->SetBinContent(71,0.0023504);
   h2->SetBinContent(72,0.002985644);
   h2->SetBinContent(73,0.002413925);
   h2->SetBinContent(74,0.001270487);
   h2->SetBinContent(75,0.00146106);
   h2->SetBinContent(76,0.001270487);
   h2->SetBinContent(77,0.00146106);
   h2->SetBinContent(78,0.000762292);
   h2->SetBinContent(79,0.000381146);
   h2->SetBinContent(80,0.0006352433);
   h2->SetBinContent(81,0.0001270487);
   h2->SetBinContent(82,0.0003176216);
   h2->SetBinContent(83,0.000190573);
   h2->SetBinContent(84,0.0002540973);
   h2->SetBinContent(87,6.352433e-05);
   h2->SetBinContent(90,0.0001270487);
   h2->SetBinContent(91,6.352433e-05);
   h2->SetBinContent(93,6.352433e-05);
   h2->SetBinContent(97,6.352433e-05);
   h2->SetBinContent(101,6.352433e-05);
   h2->SetEntries(15743);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(0.95);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.58,0.65,0.82,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","E_{CM} = 250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","e^{+}e^{-} #rightarrow #mu^{+}#mu^{-}+X","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","e^{+}e^{-} #rightarrow e^{+}e^{-}+X","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/MrecSpec.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 23 20:29:24 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(41.23288,-5.540733,246.7123,0.2031749);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h1 = new TH1D("h1","",100,70,220);
   h1->SetBinContent(16,6.225875e-05);
   h1->SetBinContent(19,6.225875e-05);
   h1->SetBinContent(22,6.225875e-05);
   h1->SetBinContent(23,6.225875e-05);
   h1->SetBinContent(24,0.0003112937);
   h1->SetBinContent(25,0.0001245175);
   h1->SetBinContent(26,0.0001245175);
   h1->SetBinContent(27,0.000249035);
   h1->SetBinContent(28,0.00049807);
   h1->SetBinContent(29,0.0006225875);
   h1->SetBinContent(30,0.000249035);
   h1->SetBinContent(31,0.000747105);
   h1->SetBinContent(32,0.0009338812);
   h1->SetBinContent(33,0.001680986);
   h1->SetBinContent(34,0.00298842);
   h1->SetBinContent(35,0.007408791);
   h1->SetBinContent(36,0.03106711);
   h1->SetBinContent(37,0.2924916);
   h1->SetBinContent(38,0.2052671);
   h1->SetBinContent(39,0.1014818);
   h1->SetBinContent(40,0.06811107);
   h1->SetBinContent(41,0.04744117);
   h1->SetBinContent(42,0.03797784);
   h1->SetBinContent(43,0.02913709);
   h1->SetBinContent(44,0.02403188);
   h1->SetBinContent(45,0.02228863);
   h1->SetBinContent(46,0.01892666);
   h1->SetBinContent(47,0.01500436);
   h1->SetBinContent(48,0.01431951);
   h1->SetBinContent(49,0.0120782);
   h1->SetBinContent(50,0.008093637);
   h1->SetBinContent(51,0.009401071);
   h1->SetBinContent(52,0.008155896);
   h1->SetBinContent(53,0.006910721);
   h1->SetBinContent(54,0.006101357);
   h1->SetBinContent(55,0.004856182);
   h1->SetBinContent(56,0.003548749);
   h1->SetBinContent(57,0.003299714);
   h1->SetBinContent(58,0.002801644);
   h1->SetBinContent(59,0.001680986);
   h1->SetBinContent(60,0.001680986);
   h1->SetBinContent(61,0.00149421);
   h1->SetBinContent(62,0.0006848462);
   h1->SetBinContent(63,0.0008093637);
   h1->SetBinContent(64,0.0003735525);
   h1->SetBinContent(65,0.0006225875);
   h1->SetBinContent(66,0.0003112937);
   h1->SetBinContent(67,0.0006225875);
   h1->SetBinContent(68,0.00049807);
   h1->SetBinContent(69,0.0003735525);
   h1->SetBinContent(70,0.0001245175);
   h1->SetBinContent(71,0.0003112937);
   h1->SetBinContent(72,0.0001245175);
   h1->SetBinContent(73,0.0001867762);
   h1->SetBinContent(74,0.000249035);
   h1->SetBinContent(75,0.0001245175);
   h1->SetBinContent(76,0.0001867762);
   h1->SetBinContent(77,0.0001245175);
   h1->SetBinContent(79,6.225875e-05);
   h1->SetBinContent(80,0.0001245175);
   h1->SetBinContent(81,0.0001245175);
   h1->SetBinContent(82,6.225875e-05);
   h1->SetBinContent(83,6.225875e-05);
   h1->SetEntries(16062);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetTitle("Recoil Mass (GeV/c^{2})");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(0.95);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1D *h2 = new TH1D("h2","",100,70,220);
   h2->SetBinContent(0,0.000762825);
   h2->SetBinContent(1,6.356875e-05);
   h2->SetBinContent(2,0.0001271375);
   h2->SetBinContent(3,0.0001907062);
   h2->SetBinContent(5,6.356875e-05);
   h2->SetBinContent(6,0.0001907062);
   h2->SetBinContent(7,0.0001907062);
   h2->SetBinContent(8,0.0001907062);
   h2->SetBinContent(9,6.356875e-05);
   h2->SetBinContent(10,0.0003178437);
   h2->SetBinContent(11,6.356875e-05);
   h2->SetBinContent(12,0.0001907062);
   h2->SetBinContent(13,0.0001907062);
   h2->SetBinContent(14,0.0001907062);
   h2->SetBinContent(15,0.0003178437);
   h2->SetBinContent(16,0.0001271375);
   h2->SetBinContent(17,0.000254275);
   h2->SetBinContent(18,0.0005721187);
   h2->SetBinContent(19,0.00050855);
   h2->SetBinContent(20,0.0005721187);
   h2->SetBinContent(21,0.0005721187);
   h2->SetBinContent(22,0.000762825);
   h2->SetBinContent(23,0.0008899625);
   h2->SetBinContent(24,0.0006992562);
   h2->SetBinContent(25,0.0008263937);
   h2->SetBinContent(26,0.001334944);
   h2->SetBinContent(27,0.0020342);
   h2->SetBinContent(28,0.001589219);
   h2->SetBinContent(29,0.001779925);
   h2->SetBinContent(30,0.002606319);
   h2->SetBinContent(31,0.0030513);
   h2->SetBinContent(32,0.005657619);
   h2->SetBinContent(33,0.01036171);
   h2->SetBinContent(34,0.02358401);
   h2->SetBinContent(35,0.06547581);
   h2->SetBinContent(36,0.1394063);
   h2->SetBinContent(37,0.1819973);
   h2->SetBinContent(38,0.1184921);
   h2->SetBinContent(39,0.07761744);
   h2->SetBinContent(40,0.0630602);
   h2->SetBinContent(41,0.04774013);
   h2->SetBinContent(42,0.03496281);
   h2->SetBinContent(43,0.0325472);
   h2->SetBinContent(44,0.02466467);
   h2->SetBinContent(45,0.02091412);
   h2->SetBinContent(46,0.01843494);
   h2->SetBinContent(47,0.01703642);
   h2->SetBinContent(48,0.01366728);
   h2->SetBinContent(49,0.01207806);
   h2->SetBinContent(50,0.01188736);
   h2->SetBinContent(51,0.008454644);
   h2->SetBinContent(52,0.0081368);
   h2->SetBinContent(53,0.006801856);
   h2->SetBinContent(54,0.006229737);
   h2->SetBinContent(55,0.006293306);
   h2->SetBinContent(56,0.004195537);
   h2->SetBinContent(57,0.003877694);
   h2->SetBinContent(58,0.002479181);
   h2->SetBinContent(59,0.002224906);
   h2->SetBinContent(60,0.001716356);
   h2->SetBinContent(61,0.001144237);
   h2->SetBinContent(62,0.0009535312);
   h2->SetBinContent(63,0.0006992562);
   h2->SetBinContent(64,0.000762825);
   h2->SetBinContent(65,0.0006356875);
   h2->SetBinContent(66,0.0006356875);
   h2->SetBinContent(67,0.0005721187);
   h2->SetBinContent(68,0.0003178437);
   h2->SetBinContent(69,0.0001907062);
   h2->SetBinContent(70,0.00050855);
   h2->SetBinContent(71,0.0001907062);
   h2->SetBinContent(72,6.356875e-05);
   h2->SetBinContent(73,0.0003814125);
   h2->SetBinContent(74,0.0001271375);
   h2->SetBinContent(75,0.0001271375);
   h2->SetBinContent(76,0.000254275);
   h2->SetBinContent(77,0.0001907062);
   h2->SetBinContent(78,0.0001907062);
   h2->SetBinContent(79,0.0003178437);
   h2->SetBinContent(80,0.0003814125);
   h2->SetBinContent(81,6.356875e-05);
   h2->SetBinContent(82,6.356875e-05);
   h2->SetBinContent(85,0.0001907062);
   h2->SetBinContent(86,0.0001271375);
   h2->SetBinContent(87,6.356875e-05);
   h2->SetBinContent(89,0.0001271375);
   h2->SetBinContent(91,0.0001271375);
   h2->SetBinContent(93,6.356875e-05);
   h2->SetEntries(15743);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(0.95);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.58,0.65,0.82,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","E_{CM} = 250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","e^{+}e^{-} #rightarrow #mu^{+}#mu^{-}+X","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","e^{+}e^{-} #rightarrow e^{+}e^{-}+X","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/PairMinvHZZ.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Nov 27 10:14:25 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-34.52055,-6.11749,212.0548,0.3257709);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h1 = new TH1D("h1","",100,0,180);
   h1->SetBinContent(6,4.409171e-05);
   h1->SetBinContent(7,6.613757e-05);
   h1->SetBinContent(8,2.204586e-05);
   h1->SetBinContent(10,8.818342e-05);
   h1->SetBinContent(11,8.818342e-05);
   h1->SetBinContent(12,8.818342e-05);
   h1->SetBinContent(13,6.613757e-05);
   h1->SetBinContent(14,0.000154321);
   h1->SetBinContent(15,8.818342e-05);
   h1->SetBinContent(16,0.000154321);
   h1->SetBinContent(17,0.0001763668);
   h1->SetBinContent(18,0.0002204586);
   h1->SetBinContent(19,0.0003968254);
   h1->SetBinContent(20,0.0003306878);
   h1->SetBinContent(21,0.0002865961);
   h1->SetBinContent(22,0.0005952381);
   h1->SetBinContent(23,0.0004409171);
   h1->SetBinContent(24,0.0005511464);
   h1->SetBinContent(25,0.0005952381);
   h1->SetBinContent(26,0.0007936508);
   h1->SetBinContent(27,0.0009479718);
   h1->SetBinContent(28,0.0009920635);
   h1->SetBinContent(29,0.001146384);
   h1->SetBinContent(30,0.001587302);
   h1->SetBinContent(31,0.001410935);
   h1->SetBinContent(32,0.00154321);
   h1->SetBinContent(33,0.002050265);
   h1->SetBinContent(34,0.002050265);
   h1->SetBinContent(35,0.002623457);
   h1->SetBinContent(36,0.002645503);
   h1->SetBinContent(37,0.003020282);
   h1->SetBinContent(38,0.004034392);
   h1->SetBinContent(39,0.004365079);
   h1->SetBinContent(40,0.004783951);
   h1->SetBinContent(41,0.005820106);
   h1->SetBinContent(42,0.007253086);
   h1->SetBinContent(43,0.008179012);
   h1->SetBinContent(44,0.01053792);
   h1->SetBinContent(45,0.01358025);
   h1->SetBinContent(46,0.01845238);
   h1->SetBinContent(47,0.02303792);
   h1->SetBinContent(48,0.03571429);
   h1->SetBinContent(49,0.06104497);
   h1->SetBinContent(50,0.1497134);
   h1->SetBinContent(51,0.3410053);
   h1->SetBinContent(52,0.1738316);
   h1->SetBinContent(53,0.05125661);
   h1->SetBinContent(54,0.02204586);
   h1->SetBinContent(55,0.01285273);
   h1->SetBinContent(56,0.007098765);
   h1->SetBinContent(57,0.004960317);
   h1->SetBinContent(58,0.003769841);
   h1->SetBinContent(59,0.002843915);
   h1->SetBinContent(60,0.001653439);
   h1->SetBinContent(61,0.001895944);
   h1->SetBinContent(62,0.001234568);
   h1->SetBinContent(63,0.001146384);
   h1->SetBinContent(64,0.0007495591);
   h1->SetBinContent(65,0.000617284);
   h1->SetBinContent(66,0.0005291005);
   h1->SetBinContent(67,0.0004188713);
   h1->SetBinContent(68,0.000154321);
   h1->SetBinContent(69,0.0001102293);
   h1->SetBinContent(70,4.409171e-05);
   h1->SetEntries(45360);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetTitle("M_{#mu^{+}#mu^{-}} (GeV/c^{2})");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(0.95);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1D *h2 = new TH1D("h2","",100,0,180);
   h2->SetBinContent(2,0.000591786);
   h2->SetBinContent(3,0.001065215);
   h2->SetBinContent(4,0.001538644);
   h2->SetBinContent(5,0.003314002);
   h2->SetBinContent(6,0.004497574);
   h2->SetBinContent(7,0.006864718);
   h2->SetBinContent(8,0.01195408);
   h2->SetBinContent(9,0.01349272);
   h2->SetBinContent(10,0.01396615);
   h2->SetBinContent(11,0.01396615);
   h2->SetBinContent(12,0.01787194);
   h2->SetBinContent(13,0.0204758);
   h2->SetBinContent(14,0.01905551);
   h2->SetBinContent(15,0.02023908);
   h2->SetBinContent(16,0.0262753);
   h2->SetBinContent(17,0.02449994);
   h2->SetBinContent(18,0.02438158);
   h2->SetBinContent(19,0.0213043);
   h2->SetBinContent(20,0.01810865);
   h2->SetBinContent(21,0.01834537);
   h2->SetBinContent(22,0.02000237);
   h2->SetBinContent(23,0.01810865);
   h2->SetBinContent(24,0.01917387);
   h2->SetBinContent(25,0.01988401);
   h2->SetBinContent(26,0.02059415);
   h2->SetBinContent(27,0.01787194);
   h2->SetBinContent(28,0.02343473);
   h2->SetBinContent(29,0.01917387);
   h2->SetBinContent(30,0.02106758);
   h2->SetBinContent(31,0.0196473);
   h2->SetBinContent(32,0.01870044);
   h2->SetBinContent(33,0.01976565);
   h2->SetBinContent(34,0.0188188);
   h2->SetBinContent(35,0.01716179);
   h2->SetBinContent(36,0.01775358);
   h2->SetBinContent(37,0.01562315);
   h2->SetBinContent(38,0.01455794);
   h2->SetBinContent(39,0.01467629);
   h2->SetBinContent(40,0.01538644);
   h2->SetBinContent(41,0.01408451);
   h2->SetBinContent(42,0.01597822);
   h2->SetBinContent(43,0.01455794);
   h2->SetBinContent(44,0.01337436);
   h2->SetBinContent(45,0.01467629);
   h2->SetBinContent(46,0.01372944);
   h2->SetBinContent(47,0.01467629);
   h2->SetBinContent(48,0.01775358);
   h2->SetBinContent(49,0.02236951);
   h2->SetBinContent(50,0.03100959);
   h2->SetBinContent(51,0.05527281);
   h2->SetBinContent(52,0.0271038);
   h2->SetBinContent(53,0.01159901);
   h2->SetBinContent(54,0.009113505);
   h2->SetBinContent(55,0.006864718);
   h2->SetBinContent(56,0.005562788);
   h2->SetBinContent(57,0.004734288);
   h2->SetBinContent(58,0.004971002);
   h2->SetBinContent(59,0.005444431);
   h2->SetBinContent(60,0.005562788);
   h2->SetBinContent(61,0.004260859);
   h2->SetBinContent(62,0.004734288);
   h2->SetBinContent(63,0.00508936);
   h2->SetBinContent(64,0.004142502);
   h2->SetBinContent(65,0.003195644);
   h2->SetBinContent(66,0.003077287);
   h2->SetBinContent(67,0.003195644);
   h2->SetBinContent(68,0.003669073);
   h2->SetBinContent(69,0.003669073);
   h2->SetBinContent(70,0.002367144);
   h2->SetBinContent(71,0.002248787);
   h2->SetBinContent(72,0.003195644);
   h2->SetBinContent(73,0.001657001);
   h2->SetBinContent(74,0.001420286);
   h2->SetBinContent(75,0.001065215);
   h2->SetBinContent(76,0.00213043);
   h2->SetBinContent(77,0.001065215);
   h2->SetBinContent(78,0.001065215);
   h2->SetBinContent(79,0.0007101432);
   h2->SetBinContent(80,0.001183572);
   h2->SetBinContent(81,0.0003550716);
   h2->SetBinContent(82,0.0008285004);
   h2->SetBinContent(83,0.0008285004);
   h2->SetBinContent(84,0.000591786);
   h2->SetBinContent(85,0.0009468576);
   h2->SetBinContent(86,0.0001183572);
   h2->SetBinContent(87,0.0004734288);
   h2->SetBinContent(88,0.0004734288);
   h2->SetBinContent(89,0.0002367144);
   h2->SetBinContent(91,0.0002367144);
   h2->SetBinContent(96,0.0001183572);
   h2->SetEntries(8449);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(0.95);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.57,0.68,0.78,0.88,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}e^{-}#rightarrow #mu^{+}#mu^{-}+X@250 GeV","h");
  leg->AddEntry("NULL","H#rightarrow ZZ^{*} mode","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","both prompt","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","at least 1 non-prompt","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/PairMrecHZZ.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Nov 27 10:05:52 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(14.09449,-6.105505,274.4094,0.3440496);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.137931);
   c1->SetRightMargin(0.1321839);
   c1->SetTopMargin(0.08050848);
   c1->SetBottomMargin(0.1779661);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h1 = new TH1D("h1","",100,50,240);
   h1->SetBinContent(30,2.204586e-05);
   h1->SetBinContent(35,2.204586e-05);
   h1->SetBinContent(36,6.613757e-05);
   h1->SetBinContent(37,8.818342e-05);
   h1->SetBinContent(38,0.0002865961);
   h1->SetBinContent(39,0.008355379);
   h1->SetBinContent(40,0.3525794);
   h1->SetBinContent(41,0.1789903);
   h1->SetBinContent(42,0.09925044);
   h1->SetBinContent(43,0.06455026);
   h1->SetBinContent(44,0.05182981);
   h1->SetBinContent(45,0.04093915);
   h1->SetBinContent(46,0.03095238);
   h1->SetBinContent(47,0.02848325);
   h1->SetBinContent(48,0.02270723);
   h1->SetBinContent(49,0.01774691);
   h1->SetBinContent(50,0.01675485);
   h1->SetBinContent(51,0.01300705);
   h1->SetBinContent(52,0.01155203);
   h1->SetBinContent(53,0.009810406);
   h1->SetBinContent(54,0.008928571);
   h1->SetBinContent(55,0.007914462);
   h1->SetBinContent(56,0.006216931);
   h1->SetBinContent(57,0.004695767);
   h1->SetBinContent(58,0.003703704);
   h1->SetBinContent(59,0.002535273);
   h1->SetBinContent(60,0.002358907);
   h1->SetBinContent(61,0.00180776);
   h1->SetBinContent(62,0.001631393);
   h1->SetBinContent(63,0.001631393);
   h1->SetBinContent(64,0.001234568);
   h1->SetBinContent(65,0.001058201);
   h1->SetBinContent(66,0.001036155);
   h1->SetBinContent(67,0.0007936508);
   h1->SetBinContent(68,0.0007716049);
   h1->SetBinContent(69,0.0008818342);
   h1->SetBinContent(70,0.0005952381);
   h1->SetBinContent(71,0.0005070547);
   h1->SetBinContent(72,0.0006393298);
   h1->SetBinContent(73,0.0004850088);
   h1->SetBinContent(74,0.0003306878);
   h1->SetBinContent(75,0.0004850088);
   h1->SetBinContent(76,0.0002204586);
   h1->SetBinContent(77,0.0002645503);
   h1->SetBinContent(78,0.0002645503);
   h1->SetBinContent(79,0.0002865961);
   h1->SetBinContent(80,0.0002204586);
   h1->SetBinContent(81,0.0001322751);
   h1->SetBinContent(82,0.0001102293);
   h1->SetBinContent(83,4.409171e-05);
   h1->SetBinContent(84,4.409171e-05);
   h1->SetBinContent(85,8.818342e-05);
   h1->SetBinContent(86,4.409171e-05);
   h1->SetBinContent(88,2.204586e-05);
   h1->SetBinContent(92,2.204586e-05);
   h1->SetEntries(45360);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetTitle("Recoil Mass (GeV/c^{2})");
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(0.95);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1D *h2 = new TH1D("h2","",100,50,240);
   h2->SetBinContent(2,0.0001183572);
   h2->SetBinContent(4,0.0003550716);
   h2->SetBinContent(5,0.0002367144);
   h2->SetBinContent(6,0.000591786);
   h2->SetBinContent(7,0.0004734288);
   h2->SetBinContent(8,0.0002367144);
   h2->SetBinContent(9,0.0003550716);
   h2->SetBinContent(10,0.0007101432);
   h2->SetBinContent(11,0.0007101432);
   h2->SetBinContent(12,0.001538644);
   h2->SetBinContent(13,0.001183572);
   h2->SetBinContent(14,0.001775358);
   h2->SetBinContent(15,0.002248787);
   h2->SetBinContent(16,0.00213043);
   h2->SetBinContent(17,0.002722216);
   h2->SetBinContent(18,0.003077287);
   h2->SetBinContent(19,0.002840573);
   h2->SetBinContent(20,0.003432359);
   h2->SetBinContent(21,0.003195644);
   h2->SetBinContent(22,0.003669073);
   h2->SetBinContent(23,0.004024145);
   h2->SetBinContent(24,0.004260859);
   h2->SetBinContent(25,0.006272932);
   h2->SetBinContent(26,0.006036217);
   h2->SetBinContent(27,0.006746361);
   h2->SetBinContent(28,0.007456504);
   h2->SetBinContent(29,0.006746361);
   h2->SetBinContent(30,0.006864718);
   h2->SetBinContent(31,0.008758433);
   h2->SetBinContent(32,0.009468576);
   h2->SetBinContent(33,0.007693218);
   h2->SetBinContent(34,0.01041543);
   h2->SetBinContent(35,0.00887679);
   h2->SetBinContent(36,0.01041543);
   h2->SetBinContent(37,0.01337436);
   h2->SetBinContent(38,0.01361108);
   h2->SetBinContent(39,0.01455794);
   h2->SetBinContent(40,0.01538644);
   h2->SetBinContent(41,0.01562315);
   h2->SetBinContent(42,0.01775358);
   h2->SetBinContent(43,0.01988401);
   h2->SetBinContent(44,0.02367144);
   h2->SetBinContent(45,0.0221328);
   h2->SetBinContent(46,0.0213043);
   h2->SetBinContent(47,0.02059415);
   h2->SetBinContent(48,0.02165937);
   h2->SetBinContent(49,0.02532844);
   h2->SetBinContent(50,0.02307965);
   h2->SetBinContent(51,0.02390815);
   h2->SetBinContent(52,0.02426323);
   h2->SetBinContent(53,0.02485501);
   h2->SetBinContent(54,0.0213043);
   h2->SetBinContent(55,0.02165937);
   h2->SetBinContent(56,0.02319801);
   h2->SetBinContent(57,0.02083087);
   h2->SetBinContent(58,0.01834537);
   h2->SetBinContent(59,0.01692508);
   h2->SetBinContent(60,0.01609658);
   h2->SetBinContent(61,0.01846372);
   h2->SetBinContent(62,0.01870044);
   h2->SetBinContent(63,0.01751687);
   h2->SetBinContent(64,0.01455794);
   h2->SetBinContent(65,0.01538644);
   h2->SetBinContent(66,0.01538644);
   h2->SetBinContent(67,0.01420286);
   h2->SetBinContent(68,0.01645165);
   h2->SetBinContent(69,0.01550479);
   h2->SetBinContent(70,0.01455794);
   h2->SetBinContent(71,0.01443958);
   h2->SetBinContent(72,0.01230915);
   h2->SetBinContent(73,0.01230915);
   h2->SetBinContent(74,0.01077051);
   h2->SetBinContent(75,0.01159901);
   h2->SetBinContent(76,0.01148065);
   h2->SetBinContent(77,0.01100722);
   h2->SetBinContent(78,0.008995147);
   h2->SetBinContent(79,0.01136229);
   h2->SetBinContent(80,0.008758433);
   h2->SetBinContent(81,0.01171736);
   h2->SetBinContent(82,0.01041543);
   h2->SetBinContent(83,0.01136229);
   h2->SetBinContent(84,0.01053379);
   h2->SetBinContent(85,0.01455794);
   h2->SetBinContent(86,0.01159901);
   h2->SetBinContent(87,0.01065215);
   h2->SetBinContent(88,0.008758433);
   h2->SetBinContent(89,0.007338147);
   h2->SetBinContent(90,0.005681146);
   h2->SetBinContent(91,0.003432359);
   h2->SetBinContent(92,0.002840573);
   h2->SetBinContent(93,0.001183572);
   h2->SetBinContent(94,0.001065215);
   h2->SetBinContent(95,0.0001183572);
   h2->SetEntries(8449);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(0.95);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.5316092,0.6864407,0.7514368,0.8877119,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}e^{-}#rightarrow #mu^{+}#mu^{-}+X@250 GeV","h");
   leg->AddEntry("NULL","H#rightarrow ZZ^{*} mode","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","both prompt","l");
   entry->SetFillStyle(1001);
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","at least 1 non-prompt","l");
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(0.5);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/StackMrecZee.C <==
{
//=========Macro generated from canvas: cvs1/
//=========  (Thu Dec 24 10:06:55 2015) by ROOT version5.34/15
   TCanvas *cvs1 = new TCanvas("cvs1", "",20,42,800,600);
   gStyle->SetOptStat(0);
   cvs1->Range(101.3699,-64.25063,163.0137,292.6973);
   cvs1->SetFillColor(10);
   cvs1->SetBorderMode(0);
   cvs1->SetBorderSize(2);
   cvs1->SetTickx(1);
   cvs1->SetTicky(1);
   cvs1->SetLeftMargin(0.14);
   cvs1->SetRightMargin(0.13);
   cvs1->SetTopMargin(0.08);
   cvs1->SetBottomMargin(0.18);
   cvs1->SetFrameLineWidth(3);
   cvs1->SetFrameBorderMode(0);
   cvs1->SetFrameLineWidth(3);
   cvs1->SetFrameBorderMode(0);
   
   THStack *stk = new THStack();
   stk->SetName("stk");
   stk->SetTitle("");
   
   TH1F *stk_stack_1 = new TH1F("stk_stack_1","",45,110,155);
   stk_stack_1->SetMinimum(0);
   stk_stack_1->SetMaximum(264.1415);
   stk_stack_1->SetDirectory(0);
   stk_stack_1->SetStats(0);
   stk_stack_1->SetLineWidth(3);
   stk_stack_1->SetMarkerStyle(21);
   stk_stack_1->SetMarkerSize(0.5);
   stk_stack_1->GetXaxis()->SetTitle("Recoil Mass (GeV/c^{2})");
   stk_stack_1->GetXaxis()->SetNdivisions(506);
   stk_stack_1->GetXaxis()->SetLabelFont(42);
   stk_stack_1->GetXaxis()->SetLabelOffset(0.015);
   stk_stack_1->GetXaxis()->SetLabelSize(0.06);
   stk_stack_1->GetXaxis()->SetTitleSize(0.07);
   stk_stack_1->GetXaxis()->SetTitleFont(42);
   stk_stack_1->GetYaxis()->SetTitle("Events");
   stk_stack_1->GetYaxis()->SetNdivisions(506);
   stk_stack_1->GetYaxis()->SetLabelFont(42);
   stk_stack_1->GetYaxis()->SetLabelOffset(0.015);
   stk_stack_1->GetYaxis()->SetLabelSize(0.06);
   stk_stack_1->GetYaxis()->SetTitleSize(0.07);
   stk_stack_1->GetYaxis()->SetTitleOffset(1.1);
   stk_stack_1->GetYaxis()->SetTitleFont(42);
   stk_stack_1->GetZaxis()->SetLabelFont(42);
   stk_stack_1->GetZaxis()->SetLabelOffset(0.015);
   stk_stack_1->GetZaxis()->SetLabelSize(0.06);
   stk_stack_1->GetZaxis()->SetTitleSize(0.07);
   stk_stack_1->GetZaxis()->SetTitleOffset(1.1);
   stk_stack_1->GetZaxis()->SetTitleFont(42);
   stk->SetHistogram(stk_stack_1);
   
   
   TH1F *hB03__1 = new TH1F("hB03__1","",45,110,155);
   hB03__1->SetBinContent(0,819.3709);
   hB03__1->SetBinContent(1,78.63985);
   hB03__1->SetBinContent(2,77.73302);
   hB03__1->SetBinContent(3,96.71177);
   hB03__1->SetBinContent(4,88.35056);
   hB03__1->SetBinContent(5,85.54997);
   hB03__1->SetBinContent(6,113.2676);
   hB03__1->SetBinContent(7,91.95512);
   hB03__1->SetBinContent(8,93.68945);
   hB03__1->SetBinContent(9,109.1448);
   hB03__1->SetBinContent(10,115.0626);
   hB03__1->SetBinContent(11,109.2162);
   hB03__1->SetBinContent(12,128.6449);
   hB03__1->SetBinContent(13,114.6168);
   hB03__1->SetBinContent(14,103.7319);
   hB03__1->SetBinContent(15,134.9881);
   hB03__1->SetBinContent(16,131.4481);
   hB03__1->SetBinContent(17,116.6154);
   hB03__1->SetBinContent(18,135.2551);
   hB03__1->SetBinContent(19,117.3036);
   hB03__1->SetBinContent(20,111.6871);
   hB03__1->SetBinContent(21,114.6048);
   hB03__1->SetBinContent(22,105.7793);
   hB03__1->SetBinContent(23,105.6472);
   hB03__1->SetBinContent(24,102.9525);
   hB03__1->SetBinContent(25,101.8175);
   hB03__1->SetBinContent(26,107.7698);
   hB03__1->SetBinContent(27,103.2004);
   hB03__1->SetBinContent(28,93.45227);
   hB03__1->SetBinContent(29,98.43169);
   hB03__1->SetBinContent(30,84.43409);
   hB03__1->SetBinContent(31,93.43425);
   hB03__1->SetBinContent(32,88.65612);
   hB03__1->SetBinContent(33,73.14136);
   hB03__1->SetBinContent(34,80.59854);
   hB03__1->SetBinContent(35,79.54047);
   hB03__1->SetBinContent(36,61.83244);
   hB03__1->SetBinContent(37,72.58284);
   hB03__1->SetBinContent(38,67.40459);
   hB03__1->SetBinContent(39,58.68409);
   hB03__1->SetBinContent(40,60.36519);
   hB03__1->SetBinContent(41,49.85242);
   hB03__1->SetBinContent(42,44.40645);
   hB03__1->SetBinContent(43,39.02862);
   hB03__1->SetBinContent(44,29.77147);
   hB03__1->SetBinContent(45,22.75505);
   hB03__1->SetBinContent(46,66.1629);
   hB03__1->SetEntries(11235);
   hB03__1->SetDirectory(0);
   hB03__1->SetStats(0);
   hB03__1->SetLineStyle(2);
   hB03__1->SetLineWidth(3);
   hB03__1->SetMarkerStyle(21);
   hB03__1->SetMarkerSize(0.5);
   hB03__1->GetXaxis()->SetNdivisions(506);
   hB03__1->GetXaxis()->SetLabelFont(42);
   hB03__1->GetXaxis()->SetLabelOffset(0.015);
   hB03__1->GetXaxis()->SetLabelSize(0.06);
   hB03__1->GetXaxis()->SetTitleSize(0.07);
   hB03__1->GetXaxis()->SetTitleFont(42);
   hB03__1->GetYaxis()->SetNdivisions(506);
   hB03__1->GetYaxis()->SetLabelFont(42);
   hB03__1->GetYaxis()->SetLabelOffset(0.015);
   hB03__1->GetYaxis()->SetLabelSize(0.06);
   hB03__1->GetYaxis()->SetTitleSize(0.07);
   hB03__1->GetYaxis()->SetTitleOffset(1.1);
   hB03__1->GetYaxis()->SetTitleFont(42);
   hB03__1->GetZaxis()->SetLabelFont(42);
   hB03__1->GetZaxis()->SetLabelOffset(0.015);
   hB03__1->GetZaxis()->SetLabelSize(0.06);
   hB03__1->GetZaxis()->SetTitleSize(0.07);
   hB03__1->GetZaxis()->SetTitleOffset(1.1);
   hB03__1->GetZaxis()->SetTitleFont(42);
   stk->Add(hB03,"");
   
   TH1F *hB29__2 = new TH1F("hB29__2","",45,110,155);
   hB29__2->SetBinContent(0,77.7016);
   hB29__2->SetBinContent(1,9.33712);
   hB29__2->SetBinContent(2,11.93012);
   hB29__2->SetBinContent(3,12.51105);
   hB29__2->SetBinContent(4,9.379441);
   hB29__2->SetBinContent(5,7.552024);
   hB29__2->SetBinContent(6,9.606421);
   hB29__2->SetBinContent(7,10.81059);
   hB29__2->SetBinContent(8,7.282722);
   hB29__2->SetBinContent(9,12.24174);
   hB29__2->SetBinContent(10,16.57752);
   hB29__2->SetBinContent(11,13.09197);
   hB29__2->SetBinContent(12,16.88914);
   hB29__2->SetBinContent(13,14.25382);
   hB29__2->SetBinContent(14,19.25517);
   hB29__2->SetBinContent(15,14.83475);
   hB29__2->SetBinContent(16,18.09332);
   hB29__2->SetBinContent(17,12.19942);
   hB29__2->SetBinContent(18,13.48824);
   hB29__2->SetBinContent(19,12.55337);
   hB29__2->SetBinContent(20,13.71522);
   hB29__2->SetBinContent(21,10.49897);
   hB29__2->SetBinContent(22,11.97244);
   hB29__2->SetBinContent(23,7.01342);
   hB29__2->SetBinContent(24,10.76827);
   hB29__2->SetBinContent(25,9.606421);
   hB29__2->SetBinContent(26,11.07989);
   hB29__2->SetBinContent(27,12.55337);
   hB29__2->SetBinContent(28,14.60777);
   hB29__2->SetBinContent(29,9.294799);
   hB29__2->SetBinContent(30,12.24174);
   hB29__2->SetBinContent(31,13.13429);
   hB29__2->SetBinContent(32,10.81059);
   hB29__2->SetBinContent(33,6.120872);
   hB29__2->SetBinContent(34,9.025496);
   hB29__2->SetBinContent(35,7.282722);
   hB29__2->SetBinContent(36,6.120872);
   hB29__2->SetBinContent(37,10.18735);
   hB29__2->SetBinContent(38,9.33712);
   hB29__2->SetBinContent(39,4.066474);
   hB29__2->SetBinContent(40,8.17527);
   hB29__2->SetBinContent(41,8.444571);
   hB29__2->SetBinContent(42,2.366021);
   hB29__2->SetBinContent(43,4.378098);
   hB29__2->SetBinContent(44,2.904624);
   hB29__2->SetBinContent(45,1.473473);
   hB29__2->SetBinContent(46,6.432495);
   hB29__2->SetEntries(994);
   hB29__2->SetDirectory(0);
   hB29__2->SetStats(0);
   hB29__2->SetLineColor(3);
   hB29__2->SetLineStyle(3);
   hB29__2->SetLineWidth(3);
   hB29__2->SetMarkerStyle(21);
   hB29__2->SetMarkerSize(0.5);
   hB29__2->GetXaxis()->SetNdivisions(506);
   hB29__2->GetXaxis()->SetLabelFont(42);
   hB29__2->GetXaxis()->SetLabelOffset(0.015);
   hB29__2->GetXaxis()->SetLabelSize(0.06);
   hB29__2->GetXaxis()->SetTitleSize(0.07);
   hB29__2->GetXaxis()->SetTitleFont(42);
   hB29__2->GetYaxis()->SetNdivisions(506);
   hB29__2->GetYaxis()->SetLabelFont(42);
   hB29__2->GetYaxis()->SetLabelOffset(0.015);
   hB29__2->GetYaxis()->SetLabelSize(0.06);
   hB29__2->GetYaxis()->SetTitleSize(0.07);
   hB29__2->GetYaxis()->SetTitleOffset(1.1);
   hB29__2->GetYaxis()->SetTitleFont(42);
   hB29__2->GetZaxis()->SetLabelFont(42);
   hB29__2->GetZaxis()->SetLabelOffset(0.015);
   hB29__2->GetZaxis()->SetLabelSize(0.06);
   hB29__2->GetZaxis()->SetTitleSize(0.07);
   hB29__2->GetZaxis()->SetTitleOffset(1.1);
   hB29__2->GetZaxis()->SetTitleFont(42);
   stk->Add(hB29,"");
   
   TH1F *hB33__3 = new TH1F("hB33__3","",45,110,155);
   hB33__3->SetBinContent(0,621.3276);
   hB33__3->SetBinContent(1,54.1365);
   hB33__3->SetBinContent(2,53.05192);
   hB33__3->SetBinContent(3,69.92091);
   hB33__3->SetBinContent(4,55.88157);
   hB33__3->SetBinContent(5,54.71819);
   hB33__3->SetBinContent(6,72.44002);
   hB33__3->SetBinContent(7,63.17238);
   hB33__3->SetBinContent(8,68.44699);
   hB33__3->SetBinContent(9,71.39483);
   hB33__3->SetBinContent(10,66.74132);
   hB33__3->SetBinContent(11,69.29982);
   hB33__3->SetBinContent(12,80.04137);
   hB33__3->SetBinContent(13,64.60691);
   hB33__3->SetBinContent(14,56.46326);
   hB33__3->SetBinContent(15,67.51536);
   hB33__3->SetBinContent(16,64.02522);
   hB33__3->SetBinContent(17,73.41104);
   hB33__3->SetBinContent(18,71.62658);
   hB33__3->SetBinContent(19,62.00901);
   hB33__3->SetBinContent(20,59.64285);
   hB33__3->SetBinContent(21,62.86184);
   hB33__3->SetBinContent(22,48.04846);
   hB33__3->SetBinContent(23,55.57103);
   hB33__3->SetBinContent(24,50.41462);
   hB33__3->SetBinContent(25,46.57454);
   hB33__3->SetBinContent(26,53.82596);
   hB33__3->SetBinContent(27,54.98934);
   hB33__3->SetBinContent(28,41.88163);
   hB33__3->SetBinContent(29,51.26745);
   hB33__3->SetBinContent(30,43.35555);
   hB33__3->SetBinContent(31,41.29994);
   hB33__3->SetBinContent(32,42.19217);
   hB33__3->SetBinContent(33,38.70204);
   hB33__3->SetBinContent(34,42.50272);
   hB33__3->SetBinContent(35,30.55839);
   hB33__3->SetBinContent(36,30.82953);
   hB33__3->SetBinContent(37,34.31967);
   hB33__3->SetBinContent(38,27.92109);
   hB33__3->SetBinContent(39,22.68588);
   hB33__3->SetBinContent(40,29.39501);
   hB33__3->SetBinContent(41,26.17602);
   hB33__3->SetBinContent(42,26.75771);
   hB33__3->SetBinContent(43,17.45068);
   hB33__3->SetBinContent(44,16.86899);
   hB33__3->SetBinContent(45,11.63379);
   hB33__3->SetBinContent(46,33.46683);
   hB33__3->SetEntries(5042);
   hB33__3->SetDirectory(0);
   hB33__3->SetStats(0);
   hB33__3->SetLineColor(6);
   hB33__3->SetLineStyle(8);
   hB33__3->SetLineWidth(3);
   hB33__3->SetMarkerStyle(21);
   hB33__3->SetMarkerSize(0.5);
   hB33__3->GetXaxis()->SetNdivisions(506);
   hB33__3->GetXaxis()->SetLabelFont(42);
   hB33__3->GetXaxis()->SetLabelOffset(0.015);
   hB33__3->GetXaxis()->SetLabelSize(0.06);
   hB33__3->GetXaxis()->SetTitleSize(0.07);
   hB33__3->GetXaxis()->SetTitleFont(42);
   hB33__3->GetYaxis()->SetNdivisions(506);
   hB33__3->GetYaxis()->SetLabelFont(42);
   hB33__3->GetYaxis()->SetLabelOffset(0.015);
   hB33__3->GetYaxis()->SetLabelSize(0.06);
   hB33__3->GetYaxis()->SetTitleSize(0.07);
   hB33__3->GetYaxis()->SetTitleOffset(1.1);
   hB33__3->GetYaxis()->SetTitleFont(42);
   hB33__3->GetZaxis()->SetLabelFont(42);
   hB33__3->GetZaxis()->SetLabelOffset(0.015);
   hB33__3->GetZaxis()->SetLabelSize(0.06);
   hB33__3->GetZaxis()->SetTitleSize(0.07);
   hB33__3->GetZaxis()->SetTitleOffset(1.1);
   hB33__3->GetZaxis()->SetTitleFont(42);
   stk->Add(hB33,"");
   
   TH1F *hB01__4 = new TH1F("hB01__4","",45,110,155);
   hB01__4->SetBinContent(0,515.003);
   hB01__4->SetBinContent(1,76.85519);
   hB01__4->SetBinContent(2,78.54916);
   hB01__4->SetBinContent(3,59.47054);
   hB01__4->SetBinContent(4,58.90588);
   hB01__4->SetBinContent(5,84.7125);
   hB01__4->SetBinContent(6,55.54189);
   hB01__4->SetBinContent(7,55.54189);
   hB01__4->SetBinContent(8,63.3992);
   hB01__4->SetBinContent(9,70.1272);
   hB01__4->SetBinContent(10,74.05585);
   hB01__4->SetBinContent(11,103.2265);
   hB01__4->SetBinContent(12,63.96386);
   hB01__4->SetBinContent(13,111.0838);
   hB01__4->SetBinContent(14,121.1758);
   hB01__4->SetBinContent(15,106.5905);
   hB01__4->SetBinContent(16,125.6691);
   hB01__4->SetBinContent(17,117.8118);
   hB01__4->SetBinContent(18,107.1551);
   hB01__4->SetBinContent(19,157.0983);
   hB01__4->SetBinContent(20,81.91316);
   hB01__4->SetBinContent(21,209.2523);
   hB01__4->SetBinContent(22,125.6691);
   hB01__4->SetBinContent(23,125.6691);
   hB01__4->SetBinContent(24,92.56982);
   hB01__4->SetBinContent(25,107.1551);
   hB01__4->SetBinContent(26,70.1272);
   hB01__4->SetBinContent(27,95.93381);
   hB01__4->SetBinContent(28,67.32785);
   hB01__4->SetBinContent(29,92.56982);
   hB01__4->SetBinContent(30,114.4478);
   hB01__4->SetBinContent(31,122.3051);
   hB01__4->SetBinContent(32,81.91316);
   hB01__4->SetBinContent(33,33.66393);
   hB01__4->SetBinContent(34,129.0331);
   hB01__4->SetBinContent(35,55.54189);
   hB01__4->SetBinContent(36,100.4271);
   hB01__4->SetBinContent(37,85.27716);
   hB01__4->SetBinContent(38,69.56254);
   hB01__4->SetBinContent(39,54.97723);
   hB01__4->SetBinContent(40,62.26988);
   hB01__4->SetBinContent(41,40.39192);
   hB01__4->SetBinContent(42,62.83454);
   hB01__4->SetBinContent(43,62.26988);
   hB01__4->SetBinContent(44,54.97723);
   hB01__4->SetBinContent(45,58.34123);
   hB01__4->SetBinContent(46,47.68458);
   hB01__4->SetEntries(713);
   hB01__4->SetDirectory(0);
   hB01__4->SetStats(0);
   hB01__4->SetLineColor(2);
   hB01__4->SetLineStyle(4);
   hB01__4->SetLineWidth(3);
   hB01__4->SetMarkerStyle(21);
   hB01__4->SetMarkerSize(0.5);
   hB01__4->GetXaxis()->SetNdivisions(506);
   hB01__4->GetXaxis()->SetLabelFont(42);
   hB01__4->GetXaxis()->SetLabelOffset(0.015);
   hB01__4->GetXaxis()->SetLabelSize(0.06);
   hB01__4->GetXaxis()->SetTitleSize(0.07);
   hB01__4->GetXaxis()->SetTitleFont(42);
   hB01__4->GetYaxis()->SetNdivisions(506);
   hB01__4->GetYaxis()->SetLabelFont(42);
   hB01__4->GetYaxis()->SetLabelOffset(0.015);
   hB01__4->GetYaxis()->SetLabelSize(0.06);
   hB01__4->GetYaxis()->SetTitleSize(0.07);
   hB01__4->GetYaxis()->SetTitleOffset(1.1);
   hB01__4->GetYaxis()->SetTitleFont(42);
   hB01__4->GetZaxis()->SetLabelFont(42);
   hB01__4->GetZaxis()->SetLabelOffset(0.015);
   hB01__4->GetZaxis()->SetLabelSize(0.06);
   hB01__4->GetZaxis()->SetTitleSize(0.07);
   hB01__4->GetZaxis()->SetTitleOffset(1.1);
   hB01__4->GetZaxis()->SetTitleFont(42);
   stk->Add(hB01,"");
   
   TH1F *hS4__5 = new TH1F("hS4__5","",45,110,155);
   hS4__5->SetBinContent(0,2.602489);
   hS4__5->SetBinContent(1,0.7487448);
   hS4__5->SetBinContent(2,1.279455);
   hS4__5->SetBinContent(3,1.111245);
   hS4__5->SetBinContent(4,0.938745);
   hS4__5->SetBinContent(5,2.307486);
   hS4__5->SetBinContent(6,2.883732);
   hS4__5->SetBinContent(7,4.71747);
   hS4__5->SetBinContent(8,4.89872);
   hS4__5->SetBinContent(9,10.79434);
   hS4__5->SetBinContent(10,17.09697);
   hS4__5->SetBinContent(11,34.52246);
   hS4__5->SetBinContent(12,71.61602);
   hS4__5->SetBinContent(13,132.7876);
   hS4__5->SetBinContent(14,202.1457);
   hS4__5->SetBinContent(15,251.5633);
   hS4__5->SetBinContent(16,211.5877);
   hS4__5->SetBinContent(17,140.3252);
   hS4__5->SetBinContent(18,109.1621);
   hS4__5->SetBinContent(19,89.5196);
   hS4__5->SetBinContent(20,77.23682);
   hS4__5->SetBinContent(21,64.98797);
   hS4__5->SetBinContent(22,48.98224);
   hS4__5->SetBinContent(23,46.29607);
   hS4__5->SetBinContent(24,40.60307);
   hS4__5->SetBinContent(25,36.48304);
   hS4__5->SetBinContent(26,29.69927);
   hS4__5->SetBinContent(27,22.22367);
   hS4__5->SetBinContent(28,24.29961);
   hS4__5->SetBinContent(29,19.82095);
   hS4__5->SetBinContent(30,20.53933);
   hS4__5->SetBinContent(31,18.58053);
   hS4__5->SetBinContent(32,13.59426);
   hS4__5->SetBinContent(33,11.70254);
   hS4__5->SetBinContent(34,14.69365);
   hS4__5->SetBinContent(35,11.97813);
   hS4__5->SetBinContent(36,8.716908);
   hS4__5->SetBinContent(37,7.352455);
   hS4__5->SetBinContent(38,7.852625);
   hS4__5->SetBinContent(39,7.066202);
   hS4__5->SetBinContent(40,5.389968);
   hS4__5->SetBinContent(41,5.944424);
   hS4__5->SetBinContent(42,5.098833);
   hS4__5->SetBinContent(43,2.473617);
   hS4__5->SetBinContent(44,3.02123);
   hS4__5->SetBinContent(45,2.272485);
   hS4__5->SetBinContent(46,4.097474);
   hS4__5->SetEntries(20325);
   hS4__5->SetDirectory(0);
   hS4__5->SetStats(0);
   hS4__5->SetLineColor(4);
   hS4__5->SetLineWidth(3);
   hS4__5->SetMarkerStyle(21);
   hS4__5->SetMarkerSize(0.5);
   hS4__5->GetXaxis()->SetNdivisions(506);
   hS4__5->GetXaxis()->SetLabelFont(42);
   hS4__5->GetXaxis()->SetLabelOffset(0.015);
   hS4__5->GetXaxis()->SetLabelSize(0.06);
   hS4__5->GetXaxis()->SetTitleSize(0.07);
   hS4__5->GetXaxis()->SetTitleFont(42);
   hS4__5->GetYaxis()->SetNdivisions(506);
   hS4__5->GetYaxis()->SetLabelFont(42);
   hS4__5->GetYaxis()->SetLabelOffset(0.015);
   hS4__5->GetYaxis()->SetLabelSize(0.06);
   hS4__5->GetYaxis()->SetTitleSize(0.07);
   hS4__5->GetYaxis()->SetTitleOffset(1.1);
   hS4__5->GetYaxis()->SetTitleFont(42);
   hS4__5->GetZaxis()->SetLabelFont(42);
   hS4__5->GetZaxis()->SetLabelOffset(0.015);
   hS4__5->GetZaxis()->SetLabelSize(0.06);
   hS4__5->GetZaxis()->SetTitleSize(0.07);
   hS4__5->GetZaxis()->SetTitleOffset(1.1);
   hS4__5->GetZaxis()->SetTitleFont(42);
   stk->Add(hS4,"");
   stk->Draw("nostack");
   
   TLegend *leg = new TLegend(0.5138191,0.5606294,0.8341709,0.8504196,NULL,"brNDC");
   // TLegend *leg = new TLegend(0.5138191,0.6206294,0.8341709,0.8304196,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}+e^{-}#rightarrow e^{+}e^{-}+X @ 250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hS4","signal","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hB33","4f_zz_sl","l");
   entry->SetLineColor(6);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hB01","2f_bhabhag","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hB29","4f_zz_l","l");
   entry->SetLineColor(3);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("hB03","other Background","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   cvs1->Modified();
   cvs1->cd();
   cvs1->SetSelected(cvs1);
}


==> plots/cosZTMVA.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 23 15:50:25 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-1.383562,-0.005058713,1.356164,0.02304525);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h2 = new TH1D("h2","",100,-1,1);
   h2->SetBinContent(6,0.0198066);
   h2->SetBinContent(7,0.01845851);
   h2->SetBinContent(8,0.01768076);
   h2->SetBinContent(9,0.01718819);
   h2->SetBinContent(10,0.01643637);
   h2->SetBinContent(11,0.01565862);
   h2->SetBinContent(12,0.0158401);
   h2->SetBinContent(13,0.01555492);
   h2->SetBinContent(14,0.01503642);
   h2->SetBinContent(15,0.01425868);
   h2->SetBinContent(16,0.01386981);
   h2->SetBinContent(17,0.01415498);
   h2->SetBinContent(18,0.01335131);
   h2->SetBinContent(19,0.01283281);
   h2->SetBinContent(20,0.01228839);
   h2->SetBinContent(21,0.01257356);
   h2->SetBinContent(22,0.01119954);
   h2->SetBinContent(23,0.01244394);
   h2->SetBinContent(24,0.01187359);
   h2->SetBinContent(25,0.01241801);
   h2->SetBinContent(26,0.0109403);
   h2->SetBinContent(27,0.01065512);
   h2->SetBinContent(28,0.01005885);
   h2->SetBinContent(29,0.009540352);
   h2->SetBinContent(30,0.009721826);
   h2->SetBinContent(31,0.00894408);
   h2->SetBinContent(32,0.009177404);
   h2->SetBinContent(33,0.008762606);
   h2->SetBinContent(34,0.008503357);
   h2->SetBinContent(35,0.008918155);
   h2->SetBinContent(36,0.008010785);
   h2->SetBinContent(37,0.007647837);
   h2->SetBinContent(38,0.00788116);
   h2->SetBinContent(39,0.007155264);
   h2->SetBinContent(40,0.006999715);
   h2->SetBinContent(41,0.007699686);
   h2->SetBinContent(42,0.00793301);
   h2->SetBinContent(43,0.007310813);
   h2->SetBinContent(44,0.007725611);
   h2->SetBinContent(45,0.007621912);
   h2->SetBinContent(46,0.006766391);
   h2->SetBinContent(47,0.007336738);
   h2->SetBinContent(48,0.007051565);
   h2->SetBinContent(49,0.00702564);
   h2->SetBinContent(50,0.007414513);
   h2->SetBinContent(51,0.007362663);
   h2->SetBinContent(52,0.007310813);
   h2->SetBinContent(53,0.006636767);
   h2->SetBinContent(54,0.007751536);
   h2->SetBinContent(55,0.007466362);
   h2->SetBinContent(56,0.007751536);
   h2->SetBinContent(57,0.007284888);
   h2->SetBinContent(58,0.007595987);
   h2->SetBinContent(59,0.007466362);
   h2->SetBinContent(60,0.008607057);
   h2->SetBinContent(61,0.00788116);
   h2->SetBinContent(62,0.007310813);
   h2->SetBinContent(63,0.008607057);
   h2->SetBinContent(64,0.008373733);
   h2->SetBinContent(65,0.008399658);
   h2->SetBinContent(66,0.007855236);
   h2->SetBinContent(67,0.00894408);
   h2->SetBinContent(68,0.008399658);
   h2->SetBinContent(69,0.009203329);
   h2->SetBinContent(70,0.009566277);
   h2->SetBinContent(71,0.008270033);
   h2->SetBinContent(72,0.009358878);
   h2->SetBinContent(73,0.01065512);
   h2->SetBinContent(74,0.01013662);
   h2->SetBinContent(75,0.01075882);
   h2->SetBinContent(76,0.01210691);
   h2->SetBinContent(77,0.01148472);
   h2->SetBinContent(78,0.01252171);
   h2->SetBinContent(79,0.01280689);
   h2->SetBinContent(80,0.01210691);
   h2->SetBinContent(81,0.01283281);
   h2->SetBinContent(82,0.01246986);
   h2->SetBinContent(83,0.01283281);
   h2->SetBinContent(84,0.01389573);
   h2->SetBinContent(85,0.01425868);
   h2->SetBinContent(86,0.01431053);
   h2->SetBinContent(87,0.01477718);
   h2->SetBinContent(88,0.01436238);
   h2->SetBinContent(89,0.01661784);
   h2->SetBinContent(90,0.01718819);
   h2->SetBinContent(91,0.01648822);
   h2->SetBinContent(92,0.01692894);
   h2->SetBinContent(93,0.01783631);
   h2->SetBinContent(94,0.01768076);
   h2->SetBinContent(95,0.01781039);
   h2->SetEntries(38573);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetTitle("cos(#theta_{Z})");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetTitle("Events");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.05);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("");
   
   TH1D *h1 = new TH1D("h1","",100,-1,1);
   h1->SetBinContent(6,0.00968625);
   h1->SetBinContent(7,0.01130062);
   h1->SetBinContent(8,0.009054538);
   h1->SetBinContent(9,0.009475679);
   h1->SetBinContent(10,0.009194918);
   h1->SetBinContent(11,0.01017758);
   h1->SetBinContent(12,0.00989682);
   h1->SetBinContent(13,0.01172177);
   h1->SetBinContent(14,0.01059872);
   h1->SetBinContent(15,0.00968625);
   h1->SetBinContent(16,0.00989682);
   h1->SetBinContent(17,0.0122131);
   h1->SetBinContent(18,0.0107391);
   h1->SetBinContent(19,0.01017758);
   h1->SetBinContent(20,0.01059872);
   h1->SetBinContent(21,0.01137081);
   h1->SetBinContent(22,0.01116024);
   h1->SetBinContent(23,0.01045834);
   h1->SetBinContent(24,0.01066891);
   h1->SetBinContent(25,0.01165158);
   h1->SetBinContent(26,0.01193234);
   h1->SetBinContent(27,0.01059872);
   h1->SetBinContent(28,0.01235348);
   h1->SetBinContent(29,0.01087948);
   h1->SetBinContent(30,0.01165158);
   h1->SetBinContent(31,0.0107391);
   h1->SetBinContent(32,0.01052853);
   h1->SetBinContent(33,0.01144101);
   h1->SetBinContent(34,0.0115112);
   h1->SetBinContent(35,0.01263424);
   h1->SetBinContent(36,0.01270443);
   h1->SetBinContent(37,0.01214291);
   h1->SetBinContent(38,0.01200253);
   h1->SetBinContent(39,0.01144101);
   h1->SetBinContent(40,0.01186215);
   h1->SetBinContent(41,0.01179196);
   h1->SetBinContent(42,0.01087948);
   h1->SetBinContent(43,0.01347652);
   h1->SetBinContent(44,0.01109005);
   h1->SetBinContent(45,0.01123043);
   h1->SetBinContent(46,0.01109005);
   h1->SetBinContent(47,0.01179196);
   h1->SetBinContent(48,0.01087948);
   h1->SetBinContent(49,0.01193234);
   h1->SetBinContent(50,0.0115112);
   h1->SetBinContent(51,0.01228329);
   h1->SetBinContent(52,0.01305538);
   h1->SetBinContent(53,0.01256405);
   h1->SetBinContent(54,0.01123043);
   h1->SetBinContent(55,0.01130062);
   h1->SetBinContent(56,0.01172177);
   h1->SetBinContent(57,0.01228329);
   h1->SetBinContent(58,0.01101986);
   h1->SetBinContent(59,0.01123043);
   h1->SetBinContent(60,0.01094967);
   h1->SetBinContent(61,0.01010739);
   h1->SetBinContent(62,0.0100372);
   h1->SetBinContent(63,0.01024777);
   h1->SetBinContent(64,0.01186215);
   h1->SetBinContent(65,0.01235348);
   h1->SetBinContent(66,0.009475679);
   h1->SetBinContent(67,0.01207272);
   h1->SetBinContent(68,0.01130062);
   h1->SetBinContent(69,0.01101986);
   h1->SetBinContent(70,0.01137081);
   h1->SetBinContent(71,0.0115112);
   h1->SetBinContent(72,0.01256405);
   h1->SetBinContent(73,0.01284481);
   h1->SetBinContent(74,0.01172177);
   h1->SetBinContent(75,0.01116024);
   h1->SetBinContent(76,0.01200253);
   h1->SetBinContent(77,0.0122131);
   h1->SetBinContent(78,0.0115112);
   h1->SetBinContent(79,0.01137081);
   h1->SetBinContent(80,0.0100372);
   h1->SetBinContent(81,0.01059872);
   h1->SetBinContent(82,0.01144101);
   h1->SetBinContent(83,0.01010739);
   h1->SetBinContent(84,0.01109005);
   h1->SetBinContent(85,0.01144101);
   h1->SetBinContent(86,0.0107391);
   h1->SetBinContent(87,0.01031796);
   h1->SetBinContent(88,0.01123043);
   h1->SetBinContent(89,0.008493016);
   h1->SetBinContent(90,0.009405489);
   h1->SetBinContent(91,0.009194918);
   h1->SetBinContent(92,0.01130062);
   h1->SetBinContent(93,0.009475679);
   h1->SetBinContent(94,0.01087948);
   h1->SetBinContent(95,0.0100372);
   h1->SetEntries(14247);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.1);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("same");
   
   TLegend *leg = new TLegend(0.4,0.7,0.7,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}e^{-}#rightarrow #mu^{+}#mu^{-}+X@250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","signal","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","Background","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/coslep12TMVA.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 23 15:57:04 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-1.349863,-5.308546,1.006301,-0.5652532);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h1 = new TH1D("h1","",100,-1,1);
   h1->SetBinContent(1,0.01116024);
   h1->SetBinContent(2,0.01277462);
   h1->SetBinContent(3,0.01368709);
   h1->SetBinContent(4,0.01445918);
   h1->SetBinContent(5,0.01600337);
   h1->SetBinContent(6,0.01635432);
   h1->SetBinContent(7,0.01733698);
   h1->SetBinContent(8,0.01698603);
   h1->SetBinContent(9,0.01831965);
   h1->SetBinContent(10,0.01853022);
   h1->SetBinContent(11,0.02112725);
   h1->SetBinContent(12,0.01810908);
   h1->SetBinContent(13,0.02021478);
   h1->SetBinContent(14,0.02323296);
   h1->SetBinContent(15,0.02302239);
   h1->SetBinContent(16,0.02105706);
   h1->SetBinContent(17,0.02639152);
   h1->SetBinContent(18,0.02667228);
   h1->SetBinContent(19,0.02765494);
   h1->SetBinContent(20,0.02933951);
   h1->SetBinContent(21,0.03116446);
   h1->SetBinContent(22,0.03481435);
   h1->SetBinContent(23,0.037271);
   h1->SetBinContent(24,0.03846424);
   h1->SetBinContent(25,0.03832386);
   h1->SetBinContent(26,0.04155261);
   h1->SetBinContent(27,0.04681687);
   h1->SetBinContent(28,0.0480803);
   h1->SetBinContent(29,0.05130905);
   h1->SetBinContent(30,0.05994244);
   h1->SetBinContent(31,0.05601179);
   h1->SetBinContent(32,0.04632554);
   h1->SetBinContent(33,0.02877799);
   h1->SetBinContent(34,0.01516109);
   h1->SetBinContent(35,0.008142065);
   h1->SetBinContent(36,0.005545027);
   h1->SetBinContent(37,0.004913315);
   h1->SetBinContent(38,0.00336913);
   h1->SetBinContent(39,0.002807609);
   h1->SetBinContent(40,0.002035516);
   h1->SetBinContent(41,0.002035516);
   h1->SetBinContent(42,0.0007720924);
   h1->SetBinContent(43,0.0008422826);
   h1->SetBinContent(44,0.0007019022);
   h1->SetBinContent(45,0.0006317119);
   h1->SetBinContent(46,0.0009124728);
   h1->SetBinContent(47,0.0002105706);
   h1->SetBinContent(48,0.0002807609);
   h1->SetBinContent(49,0.0001403804);
   h1->SetBinContent(50,7.019022e-05);
   h1->SetBinContent(51,7.019022e-05);
   h1->SetBinContent(52,7.019022e-05);
   h1->SetEntries(14247);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetTitle("cos(#theta_{lep})");
   h1->GetXaxis()->SetRange(0,85);
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetTitle("Events");
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.05);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("");
   
   TH1D *h2 = new TH1D("h2","",100,-1,1);
   h2->SetBinContent(1,0.02136209);
   h2->SetBinContent(2,0.02766184);
   h2->SetBinContent(3,0.02965805);
   h2->SetBinContent(4,0.0301247);
   h2->SetBinContent(5,0.03116169);
   h2->SetBinContent(6,0.03061727);
   h2->SetBinContent(7,0.03028025);
   h2->SetBinContent(8,0.03082467);
   h2->SetBinContent(9,0.03030617);
   h2->SetBinContent(10,0.030021);
   h2->SetBinContent(11,0.02875068);
   h2->SetBinContent(12,0.0298136);
   h2->SetBinContent(13,0.02859513);
   h2->SetBinContent(14,0.0291914);
   h2->SetBinContent(15,0.02926918);
   h2->SetBinContent(16,0.02755814);
   h2->SetBinContent(17,0.02693594);
   h2->SetBinContent(18,0.02703964);
   h2->SetBinContent(19,0.02602857);
   h2->SetBinContent(20,0.02517305);
   h2->SetBinContent(21,0.02447308);
   h2->SetBinContent(22,0.0248101);
   h2->SetBinContent(23,0.02234724);
   h2->SetBinContent(24,0.02302128);
   h2->SetBinContent(25,0.02190651);
   h2->SetBinContent(26,0.02079175);
   h2->SetBinContent(27,0.02105099);
   h2->SetBinContent(28,0.0204288);
   h2->SetBinContent(29,0.02097322);
   h2->SetBinContent(30,0.01866591);
   h2->SetBinContent(31,0.01809556);
   h2->SetBinContent(32,0.01760299);
   h2->SetBinContent(33,0.01713634);
   h2->SetBinContent(34,0.01654007);
   h2->SetBinContent(35,0.01493272);
   h2->SetBinContent(36,0.0154253);
   h2->SetBinContent(37,0.01451793);
   h2->SetBinContent(38,0.01345501);
   h2->SetBinContent(39,0.01366241);
   h2->SetBinContent(40,0.01174397);
   h2->SetBinContent(41,0.01049957);
   h2->SetBinContent(42,0.009436653);
   h2->SetBinContent(43,0.00793301);
   h2->SetBinContent(44,0.006325668);
   h2->SetBinContent(45,0.004355378);
   h2->SetBinContent(46,0.003785031);
   h2->SetBinContent(47,0.003577632);
   h2->SetBinContent(48,0.00303321);
   h2->SetBinContent(49,0.002411013);
   h2->SetBinContent(50,0.001555492);
   h2->SetBinContent(51,0.001218469);
   h2->SetBinContent(52,0.001477718);
   h2->SetBinContent(53,0.0009592202);
   h2->SetBinContent(54,0.000596272);
   h2->SetBinContent(55,0.000207399);
   h2->SetBinContent(56,0.0002851736);
   h2->SetBinContent(57,0.0001814741);
   h2->SetBinContent(58,7.777461e-05);
   h2->SetBinContent(59,0.0001296243);
   h2->SetEntries(38573);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetRange(0,85);
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.1);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("same");
   
   TLegend *leg = new TLegend(0.5043103,0.7139831,0.8045977,0.8644068,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}e^{-}#rightarrow #mu^{+}#mu^{-}+X@250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","signal","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","Background","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> plots/coslep1TMVA.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 23 16:01:22 2015) by ROOT version5.34/15
   TCanvas *c1 = new TCanvas("c1", "c1",10,32,700,500);
   gStyle->SetOptStat(0);
   c1->Range(-1.438904,-0.005732962,1.410411,0.02611682);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.13);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.18);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(3);
   c1->SetFrameBorderMode(0);
   
   TH1D *h2 = new TH1D("h2","",100,-1.04,1.04);
   h2->SetBinContent(3,0.003107584);
   h2->SetBinContent(4,0.004366027);
   h2->SetBinContent(5,0.004211932);
   h2->SetBinContent(6,0.004314662);
   h2->SetBinContent(7,0.00490536);
   h2->SetBinContent(8,0.00408352);
   h2->SetBinContent(9,0.005187868);
   h2->SetBinContent(10,0.004776947);
   h2->SetBinContent(11,0.004648535);
   h2->SetBinContent(12,0.004545805);
   h2->SetBinContent(13,0.00449444);
   h2->SetBinContent(14,0.004211932);
   h2->SetBinContent(15,0.004879677);
   h2->SetBinContent(16,0.005085138);
   h2->SetBinContent(17,0.00500809);
   h2->SetBinContent(18,0.005059455);
   h2->SetBinContent(19,0.00480263);
   h2->SetBinContent(20,0.00428898);
   h2->SetBinContent(21,0.0046999);
   h2->SetBinContent(22,0.005573105);
   h2->SetBinContent(23,0.004931042);
   h2->SetBinContent(24,0.005162185);
   h2->SetBinContent(25,0.006009708);
   h2->SetBinContent(26,0.006061073);
   h2->SetBinContent(27,0.005264915);
   h2->SetBinContent(28,0.005187868);
   h2->SetBinContent(29,0.005367645);
   h2->SetBinContent(30,0.00531628);
   h2->SetBinContent(31,0.005162185);
   h2->SetBinContent(32,0.006497676);
   h2->SetBinContent(33,0.004956725);
   h2->SetBinContent(34,0.006061073);
   h2->SetBinContent(35,0.005444693);
   h2->SetBinContent(36,0.005906978);
   h2->SetBinContent(37,0.006215168);
   h2->SetBinContent(38,0.005984025);
   h2->SetBinContent(39,0.006112438);
   h2->SetBinContent(40,0.006343581);
   h2->SetBinContent(41,0.006497676);
   h2->SetBinContent(42,0.005752883);
   h2->SetBinContent(43,0.006420628);
   h2->SetBinContent(44,0.006857231);
   h2->SetBinContent(45,0.006574723);
   h2->SetBinContent(46,0.007062691);
   h2->SetBinContent(47,0.006985643);
   h2->SetBinContent(48,0.007422246);
   h2->SetBinContent(49,0.008577959);
   h2->SetBinContent(50,0.007447929);
   h2->SetBinContent(51,0.007704754);
   h2->SetBinContent(52,0.008321134);
   h2->SetBinContent(53,0.008655007);
   h2->SetBinContent(54,0.008346817);
   h2->SetBinContent(55,0.008192722);
   h2->SetBinContent(56,0.009322752);
   h2->SetBinContent(57,0.008655007);
   h2->SetBinContent(58,0.01027301);
   h2->SetBinContent(59,0.01045278);
   h2->SetBinContent(60,0.01063256);
   h2->SetBinContent(61,0.008809102);
   h2->SetBinContent(62,0.009682307);
   h2->SetBinContent(63,0.0110178);
   h2->SetBinContent(64,0.01124894);
   h2->SetBinContent(65,0.01212215);
   h2->SetBinContent(66,0.01227624);
   h2->SetBinContent(67,0.01222488);
   h2->SetBinContent(68,0.01299535);
   h2->SetBinContent(69,0.01358605);
   h2->SetBinContent(70,0.013509);
   h2->SetBinContent(71,0.01445925);
   h2->SetBinContent(72,0.01448494);
   h2->SetBinContent(73,0.01522973);
   h2->SetBinContent(74,0.01517837);
   h2->SetBinContent(75,0.01600021);
   h2->SetBinContent(76,0.01677068);
   h2->SetBinContent(77,0.01713024);
   h2->SetBinContent(78,0.01815754);
   h2->SetBinContent(79,0.01897938);
   h2->SetBinContent(80,0.01897938);
   h2->SetBinContent(81,0.01900506);
   h2->SetBinContent(82,0.01874823);
   h2->SetBinContent(83,0.01915915);
   h2->SetBinContent(84,0.02000668);
   h2->SetBinContent(85,0.01918484);
   h2->SetBinContent(86,0.02195855);
   h2->SetBinContent(87,0.02082852);
   h2->SetBinContent(88,0.02098261);
   h2->SetBinContent(89,0.01985258);
   h2->SetBinContent(90,0.02226674);
   h2->SetBinContent(91,0.02167604);
   h2->SetBinContent(92,0.02028919);
   h2->SetBinContent(93,0.01998099);
   h2->SetBinContent(94,0.0198269);
   h2->SetBinContent(95,0.0192362);
   h2->SetBinContent(96,0.02167604);
   h2->SetBinContent(97,0.02244652);
   h2->SetBinContent(98,0.01564065);
   h2->SetEntries(38937);
   h2->SetStats(0);
   h2->SetLineColor(2);
   h2->SetLineStyle(7);
   h2->SetLineWidth(3);
   h2->SetMarkerStyle(21);
   h2->SetMarkerSize(0.5);
   h2->GetXaxis()->SetTitle("cos(#theta_{track,1})");
   h2->GetXaxis()->SetNdivisions(506);
   h2->GetXaxis()->SetLabelFont(42);
   h2->GetXaxis()->SetLabelOffset(0.015);
   h2->GetXaxis()->SetLabelSize(0.06);
   h2->GetXaxis()->SetTitleSize(0.07);
   h2->GetXaxis()->SetTitleFont(42);
   h2->GetYaxis()->SetTitle("Events");
   h2->GetYaxis()->SetNdivisions(506);
   h2->GetYaxis()->SetLabelFont(42);
   h2->GetYaxis()->SetLabelOffset(0.015);
   h2->GetYaxis()->SetLabelSize(0.06);
   h2->GetYaxis()->SetTitleSize(0.07);
   h2->GetYaxis()->SetTitleOffset(1.08);
   h2->GetYaxis()->SetTitleFont(42);
   h2->GetZaxis()->SetLabelFont(42);
   h2->GetZaxis()->SetLabelOffset(0.015);
   h2->GetZaxis()->SetLabelSize(0.06);
   h2->GetZaxis()->SetTitleSize(0.07);
   h2->GetZaxis()->SetTitleOffset(1.1);
   h2->GetZaxis()->SetTitleFont(42);
   h2->Draw("");
   
   TH1D *h1 = new TH1D("h1","",100,-1.04,1.04);
   h1->SetBinContent(3,0.005542304);
   h1->SetBinContent(4,0.009190403);
   h1->SetBinContent(5,0.01038305);
   h1->SetBinContent(6,0.01003227);
   h1->SetBinContent(7,0.01010243);
   h1->SetBinContent(8,0.01059352);
   h1->SetBinContent(9,0.009751649);
   h1->SetBinContent(10,0.009050091);
   h1->SetBinContent(11,0.00940087);
   h1->SetBinContent(12,0.01003227);
   h1->SetBinContent(13,0.009190403);
   h1->SetBinContent(14,0.008418689);
   h1->SetBinContent(15,0.009190403);
   h1->SetBinContent(16,0.009962116);
   h1->SetBinContent(17,0.008278378);
   h1->SetBinContent(18,0.00890978);
   h1->SetBinContent(19,0.008839624);
   h1->SetBinContent(20,0.007927599);
   h1->SetBinContent(21,0.008559001);
   h1->SetBinContent(22,0.009751649);
   h1->SetBinContent(23,0.008418689);
   h1->SetBinContent(24,0.007857444);
   h1->SetBinContent(25,0.007787288);
   h1->SetBinContent(26,0.008348534);
   h1->SetBinContent(27,0.007997755);
   h1->SetBinContent(28,0.009541181);
   h1->SetBinContent(29,0.008067911);
   h1->SetBinContent(30,0.009471026);
   h1->SetBinContent(31,0.008208222);
   h1->SetBinContent(32,0.009611337);
   h1->SetBinContent(33,0.009190403);
   h1->SetBinContent(34,0.009050091);
   h1->SetBinContent(35,0.008418689);
   h1->SetBinContent(36,0.008699312);
   h1->SetBinContent(37,0.007226042);
   h1->SetBinContent(38,0.008839624);
   h1->SetBinContent(39,0.007436509);
   h1->SetBinContent(40,0.007927599);
   h1->SetBinContent(41,0.007436509);
   h1->SetBinContent(42,0.008699312);
   h1->SetBinContent(43,0.008559001);
   h1->SetBinContent(44,0.008348534);
   h1->SetBinContent(45,0.008629157);
   h1->SetBinContent(46,0.009751649);
   h1->SetBinContent(47,0.008208222);
   h1->SetBinContent(48,0.007997755);
   h1->SetBinContent(49,0.009471026);
   h1->SetBinContent(50,0.009260558);
   h1->SetBinContent(51,0.009541181);
   h1->SetBinContent(52,0.008979935);
   h1->SetBinContent(53,0.01101445);
   h1->SetBinContent(54,0.009190403);
   h1->SetBinContent(55,0.01066367);
   h1->SetBinContent(56,0.01024274);
   h1->SetBinContent(57,0.009611337);
   h1->SetBinContent(58,0.007997755);
   h1->SetBinContent(59,0.009962116);
   h1->SetBinContent(60,0.01150554);
   h1->SetBinContent(61,0.009611337);
   h1->SetBinContent(62,0.009190403);
   h1->SetBinContent(63,0.01073383);
   h1->SetBinContent(64,0.01185632);
   h1->SetBinContent(65,0.01031289);
   h1->SetBinContent(66,0.01031289);
   h1->SetBinContent(67,0.01038305);
   h1->SetBinContent(68,0.01136523);
   h1->SetBinContent(69,0.01080398);
   h1->SetBinContent(70,0.01192648);
   h1->SetBinContent(71,0.01150554);
   h1->SetBinContent(72,0.01115476);
   h1->SetBinContent(73,0.01129508);
   h1->SetBinContent(74,0.01115476);
   h1->SetBinContent(75,0.01227726);
   h1->SetBinContent(76,0.01206679);
   h1->SetBinContent(77,0.01185632);
   h1->SetBinContent(78,0.01241757);
   h1->SetBinContent(79,0.01192648);
   h1->SetBinContent(80,0.01332959);
   h1->SetBinContent(81,0.01248772);
   h1->SetBinContent(82,0.01368037);
   h1->SetBinContent(83,0.01332959);
   h1->SetBinContent(84,0.01375053);
   h1->SetBinContent(85,0.01417146);
   h1->SetBinContent(86,0.01508349);
   h1->SetBinContent(87,0.017118);
   h1->SetBinContent(88,0.01297881);
   h1->SetBinContent(89,0.01396099);
   h1->SetBinContent(90,0.01354006);
   h1->SetBinContent(91,0.0141013);
   h1->SetBinContent(92,0.01655676);
   h1->SetBinContent(93,0.01431177);
   h1->SetBinContent(94,0.01655676);
   h1->SetBinContent(95,0.01396099);
   h1->SetBinContent(96,0.0158552);
   h1->SetBinContent(97,0.01403115);
   h1->SetBinContent(98,0.008769468);
   h1->SetEntries(14254);
   h1->SetStats(0);
   h1->SetLineColor(4);
   h1->SetLineWidth(3);
   h1->SetMarkerStyle(21);
   h1->SetMarkerSize(0.5);
   h1->GetXaxis()->SetNdivisions(506);
   h1->GetXaxis()->SetLabelFont(42);
   h1->GetXaxis()->SetLabelOffset(0.015);
   h1->GetXaxis()->SetLabelSize(0.06);
   h1->GetXaxis()->SetTitleSize(0.07);
   h1->GetXaxis()->SetTitleFont(42);
   h1->GetYaxis()->SetNdivisions(506);
   h1->GetYaxis()->SetLabelFont(42);
   h1->GetYaxis()->SetLabelOffset(0.015);
   h1->GetYaxis()->SetLabelSize(0.06);
   h1->GetYaxis()->SetTitleSize(0.07);
   h1->GetYaxis()->SetTitleOffset(1.1);
   h1->GetYaxis()->SetTitleFont(42);
   h1->GetZaxis()->SetLabelFont(42);
   h1->GetZaxis()->SetLabelOffset(0.015);
   h1->GetZaxis()->SetLabelSize(0.06);
   h1->GetZaxis()->SetTitleSize(0.07);
   h1->GetZaxis()->SetTitleOffset(1.1);
   h1->GetZaxis()->SetTitleFont(42);
   h1->Draw("same");
   
   TLegend *leg = new TLegend(0.3,0.67,0.6,0.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(3);
   leg->SetFillColor(10);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","e^{+}e^{-}#rightarrow #mu^{+}#mu^{-}+X@250 GeV","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h1","signal","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("h2","Background","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

